Coarse-to-Fine: Hierarchical Multi-task Learning for Natural Language Understanding

Generalized text representations are the foundation of many natural language understanding tasks. To fully utilize the different corpus, it is inevitable that models need to understand the relevance among them. However, many methods ignore the relevance and adopt a single-channel model (a coarse paradigm) directly for all tasks, which lacks enough rationality and interpretation. In addition, some existing works learn downstream tasks by stitches skill block(a fine paradigm), which might cause irrationalresults due to its redundancy and noise. Inthis work, we first analyze the task correlation through three different perspectives, i.e., data property, manual design, and model-based relevance, based on which the similar tasks are grouped together. Then, we propose a hierarchical framework with a coarse-to-fine paradigm, with the bottom level shared to all the tasks, the mid-level divided to different groups, and the top-level assigned to each of the tasks. This allows our model to learn basic language properties from all tasks, boost performance on relevant tasks, and reduce the negative impact from irrelevant tasks. Our experiments on 13 benchmark datasets across five natural language understanding tasks demonstrate the superiority of our method.

==> code/clustering_corel.py <==
import matplotlib.pyplot as plt
from sklearn.cluster import KMeans
import numpy as np

task_name = ['mnli', 'qnli', 'rte', 'wnli', 'cb', 'snli', 'imdb', 'sst2', 'qqp', 'stsb', 'mrpc', 'boolq', 'multirc']

X = np.array([[0.0, -0.001000600324992131, 0.1595744680913762, 0.5000000000000001, 0.4730620816422614, 0.00751205298808592, -0.002853249297334145, 0.0, -0.001383200862111702, -0.009602082770294715, -0.01873216348397529, 0.0592686001749004, 0.06421691723705915], [-0.005427572119953485, 0.0, 0.02127659572587142, 0.2142857141408165, 0.2636863148142718, 0.002354524093950489, -0.0008517162081594656, -0.006150061442830763, -0.0006237964887273784, 0.004287275043737784, -0.006908298377309009, 0.05380411939447202, 0.01575697267655877], [-0.004703895868861425, -0.003201921149300473, 0.0, 0.07142857121122462, 0.1044535800328379, 0.002466644215334751, 0.0009794736393832731, -0.009840098372883398, -0.0002712157693140119, -0.0009817122054359678, -0.01952350130330076, 0.006725514838401089, 0.010302235589043], [-0.002774092374773995, -0.003201921149300473, -0.03191489358880721, 0.0, 0.02621827122964231, 0.0007848414014329822, 0.0007665445873434362, -0.007380073752848309, -0.0002983374558980312, -0.001643911618365882, -0.00388200008985319, 0.005884825466419382, -0.001762481165520084], [-0.003497768744247442, 0.0002001200649984748, 0.0, 0.07142857121122462, 0.0, -0.003027245153302048, -0.0009368878289754949, -0.004920049132813218, 0.0004068238732761201, 0.003491356886008026, -0.005044910796790066, -0.001681378743963415, 0.002882703784812744], [-0.001929803375706043, -0.006403842298600946, 0.1170212766396332, 0.642857142929592, 0.3350561424071879, 0.0, -0.001660846605910916, -0.01845018443574937, -0.0011933497139393, -0.0122940855162834, -0.03160340055232723, 0.03194619586040005, 0.03155247554943999], [0.0001206126295943747, 0.0, -0.01063829786293579, 0.1428571429295918, 0.3095418640206314, -0.0003363605848501923, 0.0, -0.007380073752848309, -0.00160017358721542, 0.005157987518520276, 0.007946691316351309, 0.003783102173917683, 0.006809711381760539], [0.002050416123681805, -0.0002001200649984748, 0.01063829786293563, 0.1428571429295918, 0.3358057389606688, 0.0008969615228172444, -0.04237288135593226, 0.0, 0.000216972725103718, -0.007589573197788932, -0.01977170903576824, 0.04707860441861821, 0.005264872917534165], [-0.007719213621205689, -0.008204922992912459, 0.03191489358880704, 0.0, 0.07477898698655568, 0.0008969615228172444, -0.004130823609573402, -0.02214022136580201, 0.0, -0.01634973461506303, -0.02847722912445765, 0.018915510732136, -0.001932209092956791], [-0.001206127124613983, 0.0004002401299968282, 0.05851063824614628, 0.5714285712112245, 0.1306866661472602, 0.001345442339400279, 0.0002981006728557479, -0.01230012299291861, 0.0005153101810017492, 0.0, 0.01154210444499271, 0.03152585117440904, 0.0148158043539871], [-0.002050416123681936, 0.0002001200649984748, 0.02659574465733923, 0.2142857141408165, 0.1306866661472602, -0.0001121201213842622, -0.0001277574312239258, 0.00246002462003509, -0.001084863406213792, -0.002302609443022728, 0.0, 0.01765447667416344, 0.002231058168505667], [-0.003497768744247442, -0.003602161279297422, -0.0265957446573394, 0.2142857141408165, 0.3358057389606688, -0.001457562460784542, -0.0004684439144876883, -0.006150061442830763, -0.0003254590328294689, 0.01181149524310285, -0.01240285899208354, 0.0, -0.002569561138190152], [-0.003738994121817711, -0.002001200759309867, 0.04255319145174284, 0.7142857141408165, 0.1038499471446665, -0.0006727211697002621, -0.0003832722936717773, -0.01476014750569662, 0.0003525806097607848, 0.006990374290219418, 0.00272970685028611, 0.01639344261619088, 0.0]])


# X = np.maximum(X, 0)

model = KMeans(n_clusters=3)
y_pred = model.fit_predict(X).tolist()

print(y_pred)

color = ['b', 'g', 'r', 'k']
point_color = [color[i] for i in y_pred]


from sklearn.manifold import TSNE
from sklearn.decomposition import PCA

X_tsne = TSNE(n_components=2, random_state=33).fit_transform(X)
X_pca = PCA(n_components=2).fit_transform(X)


plt.scatter(X_pca[:, 0], X_pca[:, 1], c=point_color)

# res = {
#     'boolq': (-7.7037115776066, -4.6907914900608985), #
#     'cb': (-20.223865777769593, 20.12083424494213),  #
#     'copa': (-27.782624817657602, 8.138568407230789),  #
#     'imdb': (2.119913776759719, -5),
#     'mnli': (1.970893454529117, -3.5),
#     'mrpc': (-1, -7.5),
#     'qnli': (2.3164090586763924, -4.5),
#     'qqp': (1.6168132078075628, -6),
#     'rte': (-19.11972917563231, 5.481525805139792),  #
#     'snli': (2, -5.5),
#     'sst2': (0, -6.5),
#     'stsb': (7, -5),
#     'wnli': (61.48436443294669, 12.414698097027356)}  #
res = {}
for i in range(len(task_name)):
    plt.annotate(task_name[i], xy=(X_pca[:, 0][i], X_pca[:, 1][i]))

    # plt.annotate(task_name[i], xy=res[task_name[i]])
    res[task_name[i]] = (X_pca[:, 0][i], X_pca[:, 1][i])
    # print(X_pca[:, 0][i])
    # print(X_pca[:, 1][i])

plt.tick_params(left=False, bottom=False)
plt.xticks([])
plt.yticks([])


plt.savefig("./kmeans_corel_3.eps", format='eps', dpi=1000)
print(res)


==> code/clustering_distribut.py <==
import matplotlib.pyplot as plt
from sklearn.cluster import KMeans
import numpy as np

# task_name = ["boolq", "cb", "copa", "imdb", "mnli", "mrpc", "qnli", "qqp", 'rte', 'snli', 'sst2', 'stsb', 'wnli']
task_name = ['boolq', 'cb', 'copa', 'imdb', 'mrpc', 'multirc', 'qnli', 'qqp', 'record', 'rte', 'snli', 'squad', 'sst2', 'stsb', 'wnli', 'mnli']

X = np.array([[1.0, 0.11, 0.08, 0.9213, 0.45468, 0.5811, 0.95308, 0.936549, 0.971528, 0.54109, 0.69186, 0.970409, 0.446848, 0.42426126, 0.057482, 0.9383314], [0.9627, 1.0, 0.24691805656, 0.9967367657, 0.77302393, 0.880348, 0.98005801, 0.9880348, 0.9996374, 0.8172588, 0.9144307, 0.98658448, 0.791153, 0.741841914, 0.248005801, 0.994198694], [0.947, 0.33268197, 1.0, 0.99511, 0.719589, 0.8539325, 0.966292, 0.9799706, 0.99853, 0.7728382, 0.9462628236, 0.978993, 0.6980947, 0.73131411, 0.26624328, 0.99853444], [0.8788, 0.108677604, 0.080529, 1.0, 0.443605455623641, 0.578770508, 0.94002767, 0.9324767, 0.99288, 0.529867562, 0.708677, 0.96133623, 0.4559794, 0.415852, 0.056256177, 0.95698754], [0.94896, 0.184413113, 0.127411, 0.970590779344347, 1.0, 0.7497621, 0.980192, 0.9739641, 0.999308, 0.74111, 0.801228, 0.9894472, 0.57019, 0.6727791, 0.097655, 0.9820949744], [0.9329, 0.16154357, 0.1163, 0.974051896207, 0.57671324, 1.0, 0.975515, 0.971324, 0.9966, 0.665402, 0.80046, 0.986626, 0.56314, 0.5452428, 0.087757, 0.9876247], [0.8757759, 0.10293613, 0.07532, 0.905518108, 0.4315472, 0.55836, 1.0, 0.921055, 0.9656117, 0.517955, 0.6632773, 1.0, 0.425416, 0.401652, 0.053429, 0.92832933], [0.880087, 0.106126105074, 0.0781243, 0.9186041, 0.4385247, 0.5685633, 0.94193246, 1.0, 0.969, 0.52256, 0.6898, 0.96222, 0.4407, 0.4106, 0.05506, 0.934571], [0.86403, 0.10161807, 0.075338, 0.92569385, 0.425822, 0.55209907, 0.934576, 0.917105, 1.0, 0.50993, 0.67395, 0.956986473, 0.4258597, 0.397478, 0.0525598, 0.939515], [0.941787, 0.16259106, 0.1141167, 0.966818149, 0.61804, 0.72141672, 0.981100771, 0.96790016, 0.9979802, 1.0, 0.783452, 0.9898, 0.54439, 0.5780134, 0.08721, 0.97641203], [0.910747, 0.13758865, 0.105673758, 0.9779596, 0.50534642662, 0.656355, 0.9501909438, 0.96628477905, 0.99754, 0.59252, 1.0, 0.968957, 0.53431, 0.4924168, 0.0746863, 0.984997], [0.867736, 0.100837533, 0.074266, 0.901163652, 0.42391787, 0.5495478, 0.973132226, 0.91561, 0.96219982, 0.50852356, 0.658204, 1.0, 0.420397, 0.3947524, 0.052364, 0.922213163], [0.931892, 0.1885911, 0.12350907, 0.996888, 0.56974935, 0.7315471045, 0.965514, 0.9780466, 0.9986171, 0.652290406, 0.84649, 0.9804667, 1.0, 0.544252, 0.099049, 0.9921348314], [0.9483972577, 0.189549749, 0.13868816, 0.974522883, 0.7205855, 0.7592180841, 0.977116, 0.97674, 0.99907355, 0.742356864, 0.8362052, 0.986844, 0.5833796, 1.0, 0.10644802, 0.9828608486], [0.9719691, 0.47932725998, 0.381920112, 0.99719691, 0.791170287, 0.9243167, 0.983181, 0.990889, 0.99929922, 0.847231, 0.95935529, 0.9901892, 0.80308, 0.8051857, 1.0, 0.99579537], [0.87674256, 0.106180297, 0.0791511, 0.93738382, 0.43966, 0.57481412, 0.94396685, 0.9292518, 0.987066, 0.5241635, 0.699155, 0.96363847, 0.44450898, 0.410819392, 0.055026, 1.0]]
             )

# X = np.maximum(X, 3)

model = KMeans(n_clusters=3)
y_pred = model.fit_predict(X).tolist()

print(y_pred)

color = ['b', 'g', 'r', 'k']
point_color = [color[i] for i in y_pred]


from sklearn.manifold import TSNE
from sklearn.decomposition import PCA

X_tsne = TSNE(n_components=2, random_state=33).fit_transform(X)
X_pca = PCA(n_components=2).fit_transform(X)


plt.scatter(X_pca[:, 0], X_pca[:, 1], c=point_color)

# res = {
#     'boolq': (-7.7037115776066, -4.6907914900608985), #
#     'cb': (-20.223865777769593, 20.12083424494213),  #
#     'copa': (-27.782624817657602, 8.138568407230789),  #
#     'imdb': (2.119913776759719, -5),
#     'mnli': (1.970893454529117, -3.5),
#     'mrpc': (-1, -7.5),
#     'qnli': (2.3164090586763924, -4.5),
#     'qqp': (1.6168132078075628, -6),
#     'rte': (-19.11972917563231, 5.481525805139792),  #
#     'snli': (2, -5.5),
#     'sst2': (0, -6.5),
#     'stsb': (7, -5),
#     'wnli': (61.48436443294669, 12.414698097027356)}  #
res = {}
for i in range(len(task_name)):
    plt.annotate(task_name[i], xy=(X_pca[:, 0][i], X_pca[:, 1][i]))

    # plt.annotate(task_name[i], xy=res[task_name[i]])
    res[task_name[i]] = (X_pca[:, 0][i], X_pca[:, 1][i])
    # print(X_pca[:, 0][i])
    # print(X_pca[:, 1][i])

plt.tick_params(left=False, bottom=False)
plt.xticks([])
plt.yticks([])



plt.savefig("./kmeans_dist_3.eps", format='eps', dpi=1000)
print(res)


==> code/draw_diff_share.py <==
import matplotlib.pyplot as plt
from matplotlib.font_manager import FontProperties
from mpl_toolkits.axes_grid1 import make_axes_locatable
import numpy as np

plt.rcParams["font.family"] = "Times New Roman"
myfont = FontProperties(size=24)

mnli_m = [85.01273561, 84.6968925, 84.60519, 84.41161, 84.59500764]
# mnli_mm = [84.69283971, 85.03864, 84.73352, 84.66232, 84.85557364]
boolq = [71.43731, 79.54128, 79.54128, 78.6238, 77.92049]

x = np.arange(5)

fig, ax = plt.subplots(figsize=(8, 6))

ax.plot(x, mnli_m, 'o-', label='MNLI_m')
# ax.plot(x, mnli_mm, label='mnli_mm')
ax.plot(x, boolq, '^-', label='BoolQ')
ax.set_xticks([index for index in x])
ax.set_xticklabels(["0", "6", "8", "10", "12"], fontproperties=myfont)

ax.set_xlabel("Number of Shared Layers", fontproperties=myfont)
ax.set_ylabel("Accuracy (%)", fontproperties=myfont)
ax.set_ylim(65, 90)
ax.tick_params(axis='y', labelsize=24)
# ax.set_yticks([60, 65, 70,75,80,85,90])
# ax.set_yticklabels([60, 65, 70,75,80,85,90], fontproperties=myfont)
ax.legend(prop=myfont, loc=4)

plt.grid(alpha=0.2)
plt.tight_layout()
plt.savefig("./mnli_boolq.pdf", format="pdf")


==> code/draw_figure_2.py <==
import matplotlib.pyplot as plt
from matplotlib.font_manager import FontProperties
from mpl_toolkits.axes_grid1 import make_axes_locatable
import numpy as np
import matplotlib.colors as mcolors
from matplotlib import cm
import seaborn as sns

plt.rcParams["font.family"] = "Times New Roman"
myfont = FontProperties(size=24)

def draw_model_rel():
    boolq = [5.93, 5.38, 0.67, 3.19, 0.38, 4.71, 1.89, 3.15, 1.77, 1.64]
    other = [-0.37, -0.36, -2.66, -0.15, -0.05, -0.63, -0.03, 1.18, -1.24, -0.26]

    tasks = ['MNLI', 'QNLI', 'RTE', 'SNLI', 'IMDB', 'SST-2', 'QQP', 'STS-B', 'MRPC', 'MultiRC']

    x = np.arange(10)
    total_width, n = 0.1, 1
    width = total_width / n
    x = x - (total_width - width) / 2
    fig, ax = plt.subplots(figsize=(12, 6))
    sns.barplot(x=x, y=other, palette=sns.hls_palette(10, l=.7, s=.9))
    ax.spines['right'].set_visible(False)
    ax.spines['top'].set_visible(False)
    ax.spines['bottom'].set_position(('data', 0))
    ax.set_xticks(x)
    ax.set_xticklabels(tasks, fontproperties=myfont)
    ax.tick_params(axis='y', labelsize=24)
    ax.set_ylabel("Performance Improvement (%)", fontproperties=myfont)
    # ax.set_yticks([-2.5, -2.0, -1.5, -1.0, -0.5, 0, 0.5, 1.0])
    # ax.set_yticklabels([-2.5, -2.0, -1.5, -1.0, -0.5, 0, 0.5, 1.0], fontproperties=myfont)
    plt.tight_layout()
    plt.grid(alpha=0.2)
    # plt.show()
    plt.savefig("./impact_by_boolq.pdf", format="pdf")

def draw_model_rel2():
    boolq = [5.93, 5.38, 0.67, 3.19, 0.38, 4.71, 1.89, 3.15, 1.77, 1.64]
    other = [-0.37, -0.36, -2.66, -0.15, -0.05, -0.63, -0.03, 1.18, -1.24, -0.26]

    tasks = ['MNLI', 'QNLI', 'RTE', 'SNLI', 'IMDB', 'SST-2', 'QQP', 'STS-B', 'MRPC', 'MultiRC']

    x = np.arange(10)
    total_width, n = 0.1, 1
    width = total_width / n
    x = x - (total_width - width) / 2
    fig, ax = plt.subplots(figsize=(12, 6))
    sns.barplot(x=x, y=boolq, palette=sns.hls_palette(10, l=.7, s=.9))
    ax.spines['right'].set_visible(False)
    ax.spines['top'].set_visible(False)
    ax.spines['bottom'].set_position(('data', 0))
    ax.set_xticks(x)
    ax.set_xticklabels(tasks, fontproperties=myfont)
    ax.tick_params(axis='y', labelsize=24)
    ax.set_ylabel("Performance Improvement (%)", fontproperties=myfont)
    # ax.set_yticks([-2.5, -2.0, -1.5, -1.0, -0.5, 0, 0.5, 1.0])
    # ax.set_yticklabels([-2.5, -2.0, -1.5, -1.0, -0.5, 0, 0.5, 1.0], fontproperties=myfont)
    plt.tight_layout()
    plt.grid(alpha=0.2)
    # plt.show()
    plt.savefig("./impact_on_boolq.pdf", format="pdf")


draw_model_rel()
draw_model_rel2()

==> code/drawfigure.py <==
import matplotlib.pyplot as plt
from matplotlib.font_manager import FontProperties
from mpl_toolkits.axes_grid1 import make_axes_locatable
import numpy as np

plt.rcParams["font.family"] = "Times New Roman"
myfont = FontProperties(size=20)

def draw_model_rel():
    # mnli = [0, 0, -1.87, 6.42]
    # sst2 = [0.21, 0, -1.98, 0.53]
    # mrpc = [-0.21, 0.25, 0, 0.22]
    # multirc = [-0.37, -1.48, 0.27, 0]

    mnli = [0, 0.01, -0.21, -0.37]
    imdb = [-0.29, 0, -0.01, -0.04]
    mrpc = [-1.87, 0.79, 0, 0.27]
    multirc = [6.42, 0.68, 0.22, 0]

    x = np.arange(4)
    total_width, n = 0.8, 4
    width = total_width / n
    x = x - (total_width - width) / 2
    fig, ax = plt.subplots(figsize=(16, 8))
    ax.bar(x, mnli, width=width, label='Impact on MNLI', hatch=2*'//', edgecolor='w')
    ax.bar(x + width, imdb, width=width, label='Impact on IMDB', hatch=2*'.', edgecolor='w')
    ax.bar(x + 2 * width, mrpc, width=width, label='Impact on MRPC', hatch=4*'//', edgecolor='w')
    ax.bar(x + 3 * width, multirc, width=width, label='Impact on MultiRC', hatch=4*'.', edgecolor='w')
    ax.spines['right'].set_visible(False)
    ax.spines['top'].set_visible(False)
    # ax.xaxis.set_ticks_position('bottom')
    ax.spines['bottom'].set_position(('data',0))
    ax.set_xticks([index + 1.5 * width for index in x])
    ax.set_xticklabels(["MNLI", "SST-2", "MRPC", "MultiRC"], fontproperties=myfont)
    ax.set_yticks([-2.0, -1.5, -1.0, -0.5, 0, 0.5])
    ax.set_yticklabels([-2.0, -1.5, -1.0, -0.5, 0, 0.5], fontproperties=myfont)
    # ax.yaxis.set_ticks_position('left')
    # ax.spines['left'].set_position(('data',0))
    # ax.spines['left'].set_visible(False)
    # ax.spines['bottom'].set_visible(False)
    plt.legend(prop=myfont)
    plt.tight_layout()
    plt.savefig("./model_sim.pdf", format="pdf")

draw_model_rel()

==> code/visual.py <==
import random
import numpy as np
from matplotlib.font_manager import FontProperties
import matplotlib.pyplot as plt
import seaborn as sns


plt.rcParams["font.family"] = "Times New Roman"
myfont = FontProperties(size=14)
myfont2 = FontProperties(size=16)

x_data = ["Data Property","Human Observation","Model-based Similarity"]
y1_data = [82.1562726,82.3314237,83.2113161]
y2_data = [82.6166572,83.7096154,83.6927922]
y3_data = [83.5155529,83.6663644,84.0634761]

x = np.arange(3)
total_width, n = 0.8, 3
width = total_width / n
x = x - (total_width - width) / 2

# x_width = [-0.2, 0.6, 1.6]
# x2_width = [i + 0.2 for i in x_width]
# x3_width = [i + 0.4 for i in x_width]
plt.ylim(81, 85)
plt.axhline(y=82.8, color='gray', linestyle="--", zorder=1, label="Multi-task")
plt.bar(x + width, y1_data, width=width, label="{4,6,2}", hatch=2 * "//", edgecolor="w", alpha=0.8)
plt.bar(x + 2 * width, y2_data, width=width, label="{6,4,2}", hatch=2 * ".", edgecolor="w", alpha=0.8)
plt.bar(x + 3 * width, y3_data, width=width, label="{8,2,2}", hatch=2 * "\\", edgecolor="w", alpha=0.8)
plt.legend()
plt.xticks([index + 2 * width for index in x], x_data, fontproperties=myfont)
plt.yticks(fontproperties=myfont)
plt.legend(prop=myfont2)
plt.ylabel("Average Score (%)", fontproperties=myfont)
# plt.title('All Tasks Average')
# plt.show()
plt.grid(alpha=0.2)
plt.tight_layout()
plt.savefig("./all_task_average.pdf", format="pdf")

# plt.close()

# x_data = ["dist","human","model"]
# y1_data = [79.3320641, 82.4555551, 81.6726001]
# y2_data = [79.9260477, 82.4930451, 82.3219164]
# y3_data = [81.1824215, 81.462332,  82.0807108]

# x_width = [-0.3,0.7,1.7]
# x2_width = [i + 0.3 for i in x_width]
# x3_width = [i + 0.6 for i in x_width]
# plt.ylim(79, 83.5)
# plt.bar(x_width, y1_data, lw=0.5,  width=0.3, label="{4,6,2}")
# plt.bar(x2_width, y2_data, lw=0.5, width=0.3, label="{6,4,2}")
# plt.bar(x3_width, y3_data, lw=0.5, width=0.3, label="{8,2,2}")
# plt.legend()
# plt.xticks(range(0, 3), x_data)
# # plt.title('NLI Tasks Average')
# plt.savefig("./nli_task_average.pdf", format="pdf")

